Evaluating Design Tradeoffs in Numeric Static Analysis for Java

Numeric static analysis for Java has a broad range of potentially useful applications, including array bounds checking and resource usage estimation. However, designing a scalable numeric static analysis for real-world Java programs presents a multitude of design choices, each of which may interact with others. For example, an analysis could handle method calls via either a top-down or bottom-up interprocedural analysis. Moreover, this choice could interact with how we choose to represent aliasing in the heap and/or whether we use a relational numeric domain, e.g., convex polyhedra. In this paper, we present a family of abstract interpretation-based numeric static analyses for Java and systematically evaluate the impact of 162 analysis configurations on the DaCapo benchmark suite. Our experiment considered the precision and performance of the analyses for discharging array bounds checks. We found that top-down analysis is generally a better choice than bottom-up analysis, and that using access paths to describe heap objects is better than using summary objects corresponding to points-to analysis locations. Moreover, these two choices are the most significant, while choices about the numeric domain, representation of abstract objects, and context-sensitivity make much less difference to the precision/performance tradeoff.

==> BinaryHeap.java <==
public class BinaryHeap
{
    private int currentSize; // Number of elements
    private int [ ] array; // The heap array
    public BinaryHeap(int capacity)
    {
        currentSize = 0;
        array = new int[capacity + 1];
    }
    public int findMin()
    {
        if(isEmpty()) return -1;
        return array[1];
    }
    public int deleteMin()
    {
        if(isEmpty()) return -1;
        int minItem = findMin();
        array[1] = array[currentSize--];
        percolateDown(1);
        return minItem;
    }
    public boolean isEmpty()
    {
        return currentSize == 0;
    }
    private void percolateDown(int hole)
    {
        int child;
        int tmp = array[hole];
        for(; hole * 2 <= currentSize; hole = child){
            child = hole * 2;
            if(child != currentSize && array[child+1]<array[child])
                child++;
            if(array[child]< tmp)
                array[hole] = array[child];
            else
                break;
        }
        array[hole] = tmp;
    }
}


==> example1.java <==
private byte[] encryptWithHash(byte[] data, byte[] hash, int size) {
    byte[] key = new byte[size];
    for(int i = 0; i < size; i++) {
        key[i] = hash[i];
    }
    return encryptWithKey(data, key);
}


==> notes/Examples.java <==
public class Examples {
  
    // a series of examples building from simplest
    
    // I have not figured out how this can work in paper, but I think
    // it will be cool as we build the analysis with program features
    // growing
    
    // an example without heap use this example to illustrate how
    // analysis works on pure numeric program
    int F() {
        int y1 = 0;
        int y2 = 10;
        return y1 + y2;
    }
    
    // an example that shows the difference between interval and
    // polyhedral
    int F() {
        int x; //assume 0 <= x <= 10
        int y1 = x + 10;
        int y2 = x;
        return y1 - y2; //relational analysis: ret = 10; interval analysis: [0, 20]
    }
    // now we introduce ONE object in the program the object's field
    // is read and written use this example to illustrate how heap
    // analysis interacts with numerical analysis
    int F() {
        X x; //can ignore contructor for this exmaple, assuming it
             //assigns 0 to field f.
        int y1 = x.f;
        x.f = 10;
        int y2 = x.f;
        return y1+y2;
    }
    
    // now we introduce TWO objects in the program

    // how to represent the objects is going to make a difference use
    // this example to illustrate the choices of heap representations
    // affect the analysis precision
    int F() {
        X x1;
        X x2;
        int y1 = x1.f;
        x1.f = 10;
        int y2 = x2.f;
        return y1+y2;
    }
    
    //now we introduce a method invocation in the program
    
    //use this example to illustrate top-down and bottom-up analysis
    //bottom-up analysis uses place-holder variables for parameters
    //and heap objects
    int F() {
        X x1;
        X x2;
        return F_3(x1, x2);
    }
    
    int F_1(X x1, X x2) {
        int y1 = x1.f;
        x1.f = 10;
        int y2 = x2.f;
        return y1+y2;
    }
    
    // now we introduce two method invocations in the program
    
    // use this example to illustrate the choices of context
    // sensitivity affect the analysis precision
    int F() {
        X x1;
        X x2;
        return F_1(x1, x1) + F_1(x1, x2);
    }
    
    int F_1(X x1, X x2) {
        int y1 = x1.f;
        x1.f = 10;
        int y2 = x2.f;
        return y1+y2;
    }


    /* Examples to exercise correctness of analyses. */

    void paths1(X x, X z) {
        /* Example 1: Do not overwrite an already accessed path. */

        /* Assume pt(x) = Pt(z) = {0} */
        x.f = 1;
        int y = x.f;
        z.f = 2;

        /* Precise result includes:
             y == 1

           Inprecise result includes:
             1 ≤ y ≤ 2
        */
    }

    void paths2(X x, X z) {
        /* Example 2: Overwrite access path if it could be invalidated
         * by aliased write. */

        /* Assume Pt(x) = = Pt(z) = {0} */

        x.f = 1;
        z.f = 2;
        int y = x.f;

        /* Correct result includes:
             1 ≤ y ≤ 2

           Incorrect result includes:
             y = 1
        */
    }

    void paths3(X y, X z) {
        /* Example 3: Relate mutliple reads from same access path. */

        /* Assume Pt(y) = Pt(z) = {o}
           Assume 0 ≤ o.f ≤ 10
        */

        y = x.f;
        z = x.f;

        /* Precise result includes:
             y = z

           Inprecise result does not include the above.
        */
    }

    /* Examples to exercise differences in the analyses. */

}

